HeSP: a simulation framework for solving the task scheduling-partitioning problem on heterogeneous architectures

In this paper we describe HeSP, a complete simulation framework to study a general task scheduling-partitioning problem on heterogeneous architectures, which treats recursive task partitioning and scheduling decisions on equal footing. Considering recursive partitioning as an additional degree of freedom, tasks can be dynamically partitioned or merged at runtime for each available processor type, exposing additional or reduced degrees of parallelism as needed. Our simulations reveal that, for a specific class of dense linear algebra algorithms taken as a driving example, simultaneous decisions on task scheduling and partitioning yield significant performance gains on two different heterogeneous platforms: a highly heterogeneous CPU-GPU system and a low-power asymmetric big.LITTLE ARM platform. The insights extracted from the framework can be further applied to actual runtime task schedulers in order to improve performance on current or future architectures and for different task-parallel codes.

==> Codes/cholesky_tasks.c <==
#pragma omp task inout([b][b]A)
void po_cholesky (double *A, int b, int ld)
{
 static int        INFO = 0;
 static const char UP   = 'U';
 dpotrf (&UP, &b, A, &ld, &INFO);  // LAPACK Cholesky factorization
}

#pragma omp task in([b][b]A) inout([b][b]B)
void tr_solve (double *A, double *B, int b, int ld)
{
 static double     DONE = 1.0;
 static const char LE   = 'L', UP = 'U', TR = 'T', NU = 'N';
 dtrsm (&LE, &UP, &TR, &NU, &b, &b, 
        &DONE, A, &ld, B, &ld);    // BLAS-3 triangular solve
}

#pragma omp task in([b][b]A, [b][b]B) inout([b][b]C)
void ge_multiply (double *A, double *B, double *C, int b, int ld)
{
 static double     DONE = 1.0, DMONE = -1.0;
 static const char TR   = 'T', NT    = 'N';
 dgemm (&TR, &NT, &b, &b, &b, 
        &DMONE, A, &ld, B, &ld, 
        &DONE,  C, &ld);           // BLAS-3 matrix multiplication
}

#pragma omp task in([b][b]A) inout([b][b]C)
void sy_update (double *A, double *C, int b, int ld)
{
 static double     DONE = 1.0, DMONE = -1.0;
 static const char UP   = 'U', TR    = 'T';
 dsyrk (&UP, &TR, &b, &b, 
        &DMONE, A, &ld, 
        &DONE,  C, &ld);           // BLAS-3 symmetric rank-b update
}



==> Codes/gemm_partitioner.c <==
void gemm_partitioner(double *A[][],double *B[][],double *C[][], int m, int n, int k,float a1,float a2)
{
	int bs_m = m*a1; int nt_m = 1./a1;
	int bs_n = n*a1; int nt_n = 1./a1;
	int bs_k = k*a2; int nt_k = 1./a2;

	for(int t=0;t<nt_m;t++)
	  for(int u=0;u<nt_n;u++)
	    for(int v=0;v<nt_k;v++)
	      gemm( A[t*bs_m][v*bs_k],B[v*bs_k][u*bs_n],
		C[t*bs_m][u*bs_n],bs_m,bs_n,bs_k);
}


==> Codes/potrf_partitioner.c <==
void potrf_partitioner(double *A[][],int n,float a1)
{
	int bs = n*a1; int nt = 1./a1;

	for (int k = 0; k < nt; k++) {
	  potrf (A[k*bs][k*bs], bs);              

	  for (int j = k + 1; j < nt; j++) {     
		trsm_r (A[k*bs][k*bs], A[k*bs][j*bs], bs, bs);
	  }

	  for (int i = k + 1; i < s; i++) {
	    for (int j = i + 1; j < s; j++) {       
	      gemm_nt (A[k*bs][i*bs], A[k*bs][j*bs], 
		A[i*bs][j*bs], bs, bs, bs);
            }
            syrk (A[k*bs][i*bs], 
		A[i*bs][i*bs], bs, bs);
          }
	}
}


==> Codes/pragma_part.c <==
#pragma omp target device (smp) copy_deps
#pragma omp task in(A,B) inout(C)
void smp_gemm(double *A[][],double *B[][],double *C[][], int m, int n, int k){/*body, BLAS gemm CALL*/}

#pragma omp target device (cuda) implements(smp_gemm) copy_deps
#pragma omp task in(A,B) inout(C)
void gpu_gemm(double *A[][],double *B[][],double *C[][], int m, int n, int k){/*body, cuBLAS gemm CALL*/}

#pragma omp partitioner(smp_gemm, a1, a2)
void gemm_partitioner(double *A[][],double *B[][],double *C[][], int m, int n, int k,float a1,float a2){/*body, partitioning algorithm*/}


==> Codes/syrk_partitioner.c <==
void syrk_partitioner(double *A[][],double *B[][],int n,int m,float a1,float a2)
{
	int bs_n = n*a1; int nt_n = 1./a1;
	int bs_m = m*a2; int nt_m = 1./a2;

	for(int t=0;t<nt_n;t++)
	  for(int u=0;u<nt_m;u++)
	    syrk(A[t*bs_n][u*bs_m],B[t*bs_n][t*bs_n],
		bs_n,bs_m);
	  for(int v=0;v<t;v++)
	    for(int w=0;w<nt_n;w++)
	      gemm_nt(A[t*bs_n][w*bs_m],
		A[v*bs_n][w*bs_m],B[t*bs_n][v*bs_n],
		bs_n,bs_n,bs_m);
}


==> Codes/trsmr_partitioner.c <==
void trsmR_partitioner(double *A[][],double *B[][], int m, int n, float a1,float a2)
{
	int bs_m = m*a1; int nt_m = 1./a1;
	int bs_n = n*a2; int nt_n = 1./a2;

	for(int t=0;t<nt_m;t++)
	  for(int u=nt_n-1;u>=0;u--)
	  {
	    trsmR(A[u*bs_n][u*bs_n],B[t*bs_m][u*bs_n],bs_m,bs_n);
	    for(int v=0;v<u;v++)
	      gemm(B[t*bs_m][u*bs_n],A[u*bs_n][v*bs_n],
		B[t*bs_m][v*bs_n],bs_m,bs_n,bs_n);
	  }
}


==> Plots/Validation/process.m <==
data = dlmread('data.csv','\t',0,1)
		     
size = [ 36 35 30 28 27 25 21 20 18 15 14 12 10 9 7 6 5 4 3 ]

data(1,1:end-1)

plot ( size, data(1,1:end-1),  ...
       size, data(2,1:end-1),  ...
       size, data(3,1:end-1),  ...
       size, data(4,1:end-1)   ...
       )

axis( [ 3 36 0 7000 ] )
title( 'Scheduling policies performance - Cholesky factorization (n=19800)' );
xlabel( 'Number of tiles' );
ylabel( 'GFLOPS' );
grid on;

legend( 'PL-FE', 'PL-1STE', 'PL-EE', 'FCFS-RE' );

print -FTimes:9 -depsc 'validation.eps'


==> Plots/Validation/validation.m <==
data = dlmread('validation.csv')'
		     
size = [ 36 35 30 28 27 25 21 20 18 15 14 12 10 9 7 6 5 4 3 ]
size = [ 4 5 6 7 9 10 12 14 15 ]

data(1,1:end-1)

plot ( size, data(1,1:end-1),  ...
       size, data(3,1:end-1),  ...
       size, data(4,1:end-1)   ...
       )

axis( [ 4 15 0 7000 ] )
title( 'Validation - Cholesky factorization (n=18900)' );
xlabel( 'Number of tiles' );
ylabel( 'GFLOPS' );
grid on;

legend( 'OmpSs', 'Replica-RD', 'Replica-PM' );

print -FTimes:9 -depsc 'validation.eps'

